Investigating the heterogeneity of "study twins"

Meta-analyses are commonly performed based on random-effects models, while in certain cases one might also argue in favour of a common-effect model. One such case may be given by the example of two "study twins" that are performed according to a common (or at least very similar) protocol. Here we investigate the particular case of meta-analysis of a pair of studies, e.g. summarizing the results of two confirmatory clinical trials in phase III of a clinical development programme. Thereby, we focus on the question of to what extent homogeneity or heterogeneity may be discernible, and include an empirical investigation of published ("twin") pairs of studies. A pair of estimates from two studies only provides very little evidence on homogeneity or heterogeneity of effects, and ad-hoc decision criteria may often be misleading.

==> supplement/Glow.R <==
# Supplementary material for
#
#   C. Roever, T. Friede
#   Investigating the heterogeneity of study twins
#   (submitted for publication), 2023.
#   https://arxiv.org/abs/2312.09884
#
# Glow-1 / Glow-2 example data.


###########################
# specify data (Sec. 3.1):
GLOW <- cbind.data.frame("study"=c("Glow 1", "Glow 2"),
                         "clinicaltrials.gov"=c("NCT01005901","NCT00929110"),
                         "patients"= c(822, 798),
                         "estimate"= c(108, 97),
                         "lower"   = c(NA, 64.6),
                         "upper"   = c(NA, 130.2),
                         "se"      = c(14.8, NA),
                         stringsAsFactors=FALSE)
# derive CI bounds, standard errors etc.:
GLOW[1,"lower"] <- GLOW[1,"estimate"] - qnorm(0.975)*GLOW[1,"se"]
GLOW[1,"upper"] <- GLOW[1,"estimate"] + qnorm(0.975)*GLOW[1,"se"]
GLOW[2,"se"] <- (GLOW[2,"upper"] - GLOW[2,"lower"]) / (2*qnorm(0.975))

# show data:
GLOW


#############################
# show forest plot (Fig. 1):
library("forestplot")
labmat <- cbind(GLOW$study,
                sprintf("%d", GLOW$patients),
                sprintf("%.1f", GLOW$estimate),
                sprintf("[%.1f, %.1f]", GLOW$lower, GLOW$upper))
labmat <- rbind(c("study", "N", "MD", "95% CI"),
                labmat)
forestplot(labmat,
           mean=c(NA, GLOW$estimate),
           lower=c(NA, GLOW$lower),
           upper=c(NA, GLOW$upper),
           is.summary=c(TRUE, FALSE, FALSE),
           align=c("l", "c", "c", "c"),
           #new_page=FALSE,
           xlab="mean difference (MD)",
           xticks=seq(0,125,by=25),
           boxsize=0.25,
           hrzl_lines = list("2"=grid::gpar(col="grey20"), "4"=grid::gpar(col="grey20")),
           txt_gp = fpTxtGp(ticks = gpar(cex=1), xlab = gpar(cex=1)))


################################################
# meta-analyze data (Sec. 6.1; Tables 3 and 4):

library("metafor")

# convert data:
es <- escalc(yi=estimate, sei=se, slab=study, ni=patients,
             measure="MD", data=GLOW)


# check (frequentist) heterogeneity point estimate & CI:  
rma.uni(es)
confint(rma.uni(es))
confint(rma.uni(es), control=list(tau2.max=100000))

# check (frequentist) effect estimates:  
rma(es, method="FE")
rma(es, method="PM")
rma(es, method="PM", test="knha")
rma(es, method="PM", test="adhoc")

# check Bayesian heterogeneity and effect estimates: 
library("bayesmeta")

# check UISD:
uisd(es)

# HN(50) heterogeneity prior;
# prior quantiles:
qhalfnormal(c(0.5, 0.95), scale=50)
# posterior:
bayesmeta(es, tau.prior=function(t){dhalfnormal(t,scale=50)})

# HN(20) heterogeneity prior;
# prior quantiles:
qhalfnormal(c(0.5, 0.95), scale=20)
# posterior:
bayesmeta(es, tau.prior=function(t){dhalfnormal(t,scale=20)})

# HN(10) heterogeneity prior;
# prior quantiles:
qhalfnormal(c(0.5, 0.95), scale=10)
# posterior:
bayesmeta(es, tau.prior=function(t){dhalfnormal(t,scale=10)})


# quoted estimate from pooled analysis
# (D'Urzo et al, 2013):
103 + c(-1,1) * qnorm(0.975) * 11.2
# (figures from abstract and p.5)


==> supplement/NEJM_2010-2019_analyses.R <==
# Supplementary material for
#
#   C. Roever, T. Friede
#   Investigating the heterogeneity of study twins
#   (submitted for publication), 2023.
#   https://arxiv.org/abs/2312.09884
#
# Analysis of empirical data from literature review of study twins
# published in the New England Journal of Medicine (2010-2019).


########################
# load study twin data:

twin <- read.csv("NEJM_2010-2019_data.csv",
                 colClasses=c("character","numeric")[c(1,2,2,2,2,1,1,1,1,1,1,1,1,1,2,2,2,2,2,2,1)], stringsAsFactors=FALSE)

# show data:
str(twin)
head(twin)
colnames(twin)

# show types of endpoints and their frequencies:
sort(table(twin$endpoint.type), dec=TRUE)


################################################################################
# auxiliary function to draw a forest plot for one of the twin pairs:

fplot <- function(index,
                  title=paste0("Nr. ",twin[index,"id"], ": ",
                               twin[index,"endpoint.name"]),
                  estilabel="estimate",
                  xlab=twin[index,"endpoint.type"],
                  ...)
{
  stopifnot(length(index)==1,
            is.element(index, 1:nrow(twin)),
            require("metafor"), require("bayesmeta"))
  es <- escalc(measure="MD",
               yi   = unlist(twin[index, c("study1.effect", "study2.effect")]),
               sei  = unlist(twin[index, c("study1.se", "study2.se")]),
               ni   = unlist(twin[index, c("study1.subjects", "study2.subjects")]),
               slab = unlist(twin[index, c("study1.name", "study2.name")]))
  labmat <- forestplot(es, plot=FALSE)$labeltext
  labmat <- cbind(labmat[,1],
                  #c("subjects", unlist(twin[index, c("study1.subjects", "study2.subjects")])),
                  c("N", unlist(twin[index, c("study1.subjects", "study2.subjects")])),
                  labmat[,-1])
  labmat[1,3] <- estilabel
  forestplot(es, label=labmat,
             #title=twin[index,"id"],
             title=title,
             #xlab=twin[index,"endpoint.name"],
             xlab=xlab,
             txt_gp = fpTxtGp(ticks = gpar(cex=1), xlab = gpar(cex=1)), ...)
  invisible(es)
}

################################################################################
# auxiliary function to perform Cochran's Q test for one of the twin pairs:

Qtest <- function(index)
{
  stopifnot(length(index)==1,
            is.element(index, 1:nrow(twin)),
            require("metafor"))
  es <- escalc(measure="MD",
               yi   = unlist(twin[index, c("study1.effect", "study2.effect")]),
               sei  = unlist(twin[index, c("study1.se", "study2.se")]),
               ni   = unlist(twin[index, c("study1.subjects", "study2.subjects")]),
               slab = unlist(twin[index, c("study1.name", "study2.name")]))
  ma <- rma(es)
  return(c("tau"=sqrt(ma$tau2), "Q"=ma$QE, "p"=ma$QEp, "I2"=ma$I2))
}


################################################################################
# example - forest plot and Q test for first entry:

fplot(1)
Qtest(1)


################################################################################
# investigate set of 26 twin pairs:

# set up matrix to hold results:
mat <- matrix(NA_real_, ncol=10, nrow=26,
              dimnames=list(twin$id,
                            "heterogeneity"=c("tau", "Q", "p", "I2",
                                              "overlap", "nonsig.Q", "mutual", "zero",
                                              "samedirection", "nsignif")))
# loop over 26 twin pairs:
for (i in 1:26){
  # derive heterogeneity estimate, Q-statistic, p-value, I^2 value:
  mat[i,1:4] <- Qtest(i)
  # check: overlapping CIs?
  mat[i,"overlap"]       <- as.numeric(abs(twin[i,"study1.effect"]-twin[i,"study2.effect"]) < qnorm(0.975)*(twin[i,"study1.se"]+twin[i,"study2.se"]))
  # check: significant Q-test?
  mat[i,"nonsig.Q"]      <- as.numeric(mat[i,2] > 0.05)
  # check: mutual coverage?
  mat[i,"mutual"]        <- as.numeric(abs(twin[i,"study1.effect"]-twin[i,"study2.effect"]) < qnorm(0.975)*min(c(twin[i,"study1.se"], twin[i,"study2.se"])))
  # check: zero heterogeneity estimate?
  mat[i,"zero"]          <- as.numeric(mat[i,1] == 0)
  # check: same sign for effect estimates?
  mat[i,"samedirection"] <- as.numeric((sign(twin[i,"study1.effect"] * twin[i,"study2.effect"]))==1)
  # check: number of significant effects (0, 1 or 2):
  mat[i,"nsignif"]       <- (as.numeric(abs(twin[i,"study1.effect"]/twin[i,"study1.se"]) > qnorm(0.975))
                             + as.numeric(abs(twin[i,"study2.effect"]/twin[i,"study2.se"]) > qnorm(0.975)))
}

# show (top of) table:
head(mat)

# compute empirical event counts / probabilities (Table 1):
colSums(mat[,5:9])
colMeans(mat[,5:9])

# tabulate number significant outcomes:
table(mat[,"nsignif"])

# tabulate study outcomes (Table 2):
efftab <- table(mat[,"samedirection"],mat[,"nsignif"],
                dnn=c("same direction", "significances"))
colnames(efftab) <- c("none", "one", "both")
rownames(efftab) <- c("no", "yes")
efftab


################################################################################
#  plot ECDF of p-values (Figure 5, left panel):

par(mgp=c(2.5, 0.8, 0.0))
  plot(0:1, 0:1, type="n", axes=FALSE, asp=1,
       xlab=expression(italic(p)*"-value"),
       ylab=expression("cumulative distribution function"))
  abline(h=0:1, v=0:1, col="lightgrey")
  lines(0:1, 0:1, col="darkgrey", lty=2)
  lines(ecdf(mat[,3]), col.01line=NA, col="blue4")
  axis(1); axis(2); box()
par(mgp=c(3, 1, 0))

# KS-Test for uniformity:
ks.test(mat[,"p"], "punif")
ks.test(mat[,"Q"], "pchisq", df=1)


################################################################################
#  plot ECDF of Q-values (Figure 5, right panel):
par(mgp=c(2.5, 0.8, 0.0))
  plot(c(0,7), 0:1, type="n", axes=FALSE,
       xlab=expression(italic(Q)*" statistic"),
       ylab=expression("cumulative distribution function"))
  abline(h=0:1, v=0, col="lightgrey")
  lines(ecdf(mat[,"Q"]), col.01line=NA, col="blue4")
  axis(1); axis(2); box()
  x <- seq(-0.5, 7.5, by=0.02)
  lines(x, pchisq(x, df=1), col="cyan3")
  lines(x, pchisq(x * 0.5, df=1), col="orange3")
  lines(x, pchisq(x * 0.2, df=1), col="red3")
  legend("bottomright", lty=1, col=c("cyan3", "orange3", "red3"),
         c(expression(tau/sigma * " = " *0 * "  ("*italic(I)^2*"=0%)"),
           expression(tau/sigma * " = " * 1 * "  ("*italic(I)^2*"=50%)"),
           expression(tau/sigma * " = " * 2 * "  ("*italic(I)^2*"=80%)")),
         bg="white")
par(mgp=c(3, 1, 0))


###########################
#  check smallest p-value:

# determine smallest:
sortp <- sort(mat[,"p"])
sortp[1]

# compare to Beta(1,26) distribution: 
pbeta(sortp[1], 1, nrow(mat))
# (at 37% quantile)


################################################################################
#  illustrate 3 exemplary twin pairs (Figure 4):

# order twin pairs by Q statistic:
order(mat[,"Q"])

# show original data:
mat[c(20,11,19),]
twin[c(20,11,19),]

# show forest plots:
fplot(20) # "most homogeneous" example
fplot(11) # "median" example 
fplot(19) # "most heterogeneous" example

# generate 3 actual forest plots (Figure 4): 
fplot(20, title=expression("Hauser "*italic("et al.")*" (2017)"),
      xlab="log rate ratio (LRR)",
      estilab="LRR",
      #new_page=FALSE,
      xticks=c(-1.0, -0.5, 0))

fplot(11, title=expression("Chey "*italic("et al.")*" (2014)"),
      xlab="mean difference (MD)",
      estilab="MD",
      #new_page=FALSE,
      xticks=c(0,10,20))

fplot(19, title=expression("Feagan "*italic("et al.")*" (2016)"),
      xlab="risk difference (RD)",
      estilab="RD",
      #new_page=FALSE,
      xticks=c(0, 0.1, 0.2, 0.3))


################################################################################
# check distributions of ratios of standard errors and sample sizes
# (larger / smaller); determine ratios:
ratio.se <- (apply(twin[,c("study1.se","study2.se")],1,max)
             / apply(twin[,c("study1.se","study2.se")],1,min))
ratio.n <- (apply(twin[,c("study1.subjects","study2.subjects")],1,max)
            / apply(twin[,c("study1.subjects","study2.subjects")],1,min))

# illustrate:
plot(ecdf(ratio.se), xlab="s.e. ratio (larger/smaller)")
plot(ecdf(ratio.n), xlab="sample size ratio (larger/smaller)")

# quantify:
summary(ratio.se)
summary(ratio.n)


################################################################################
# investigate "logarithmic" endpoints
# (for comparison with RESPIRE example):

# show effect measures and their frequencies:
sort(table(twin$endpoint.type), dec=TRUE)
# sieve out "logarithmic" ones:
idx <- is.element(twin$endpoint.type, c("log-OR","log-rate-ratio", "log-risk-ratio", "log-HR"))
sum(idx) # 13 studies (50%)

# determine corresponding heterogeneity (tau) estimates:
mat[idx,"tau"]
sort(mat[idx,"tau"])
summary(mat[idx,"tau"])



################################################################################
################################################################################
# perform joint meta-regression, stratifying for twin pair,
# in order to derive a joint heterogeneity parameter estimate.

################################################################################
# convert data set (1 line per study):

dat <- cbind.data.frame("id"            = rep(twin$id, each=2),
                        "endpoint.type" = rep(twin$endpoint.type, each=2),
                        "study.name"    = NA_character_,
                        "n"             = NA_integer_,
                        "effect"        = NA_real_,
                        "se"            = NA_real_,
                        stringsAsFactors=FALSE)

for (i in 1:nrow(twin)){
  dat[(i-1)*2+1,"study.name"] <- twin[i,"study1.name"]
  dat[(i-1)*2+1,"n"]          <- twin[i,"study1.subjects"]
  dat[(i-1)*2+1,"effect"]     <- twin[i,"study1.effect"]
  dat[(i-1)*2+1,"se"]         <- twin[i,"study1.se"]
  dat[(i-1)*2+2,"study.name"] <- twin[i,"study2.name"]
  dat[(i-1)*2+2,"n"]          <- twin[i,"study2.subjects"]
  dat[(i-1)*2+2,"effect"]     <- twin[i,"study2.effect"]
  dat[(i-1)*2+2,"se"]         <- twin[i,"study2.se"]
}

# reduce data to subset of 13 pairs with "logarithmic" effect measure:
dat <- dat[is.element(dat$endpoint.type, c("log-OR", "log-HR", "log-rate-ratio", "log-risk-ratio")),]

# specify regressor matrix, identifying pairs of studies:
studID <- unique(dat$id)
X <- matrix(0.0, nrow=nrow(dat), ncol=length(studID),
            dimnames=list(dat$study.name, studID))
for (i in 1:length(studID))
  X[dat$id == studID[i], i] <- 1.0

# perform meta-regressions;
library("bayesmeta")
# uniform priors:
bmr01 <- bmr(y=dat$effect, sigma=dat$se, label=dat$study.name, X=X)
# proper (half-normal) heterogeneity prior:
bmr02 <- bmr(y=dat$effect, sigma=dat$se, label=dat$study.name, X=X,
             tau.prior=function(t){dhalfnormal(t,scale=0.5)})
# all proper priors (for Bayes factor):
bmr03 <- bmr(y=dat$effect, sigma=dat$se, label=dat$study.name, X=X,
             tau.prior=function(t){dhalfnormal(t,scale=0.5)},
             beta.prior.mean=rep(0, ncol(X)),
             beta.prior.sd=rep(2.82, ncol(X)))

# show heterogeneity posteriors:
rbind("uniform"=bmr01$summary[,"tau"],
      "HN(0.5)"=bmr02$summary[,"tau"])

# show Bayes factor:
round(t(bmr03$bayesfactor),3)
# (Bayes factor = 3.9 in favour of tau=0)


# perform frequentist meta-regression:
rma01 <- rma.uni(yi=dat$effect, sei=dat$se, slab=dat$study.name,
                 mods=X, intercept=FALSE, method="PM")
# show heterogeneity estimate:
confint(rma01)
# show Q test:
rma01


################################################################################
################################################################################
# fit a "random effects" model for the heterogeneity parameters,
# as described by Roever et al. (2023), https://doi.org/10.1002/sim.9731

# Need to download R-code for the analysis
# from above reference (supplementary material).

# source the R function:
library("rjags")
source("auxiliary_functions.R")

# run (default half-normal) model:
tm01 <- tauModel(yi=dat$effect, sei=dat$se, id=factor(dat$id),
                 jags.iter=250000, dic.iter=250000)

# check convergence:
tm01$diagnostics$gelman.diag$mpsrf

# summarize;
# scale parameter:
summary(tm01$mcmc[,"tauScale"])
quantile(unlist(tm01$mcmc[,"tauScale"]), c(0.50, 0.95, 0.99))
# prediction:
summary(tm01$mcmc[,"tauPrediction"])
quantile(unlist(tm01$mcmc[,"tauPrediction"]), c(0.50, 0.95, 0.99))


==> supplement/Respire.R <==
# Supplementary material for
#
#   C. Roever, T. Friede
#   Investigating the heterogeneity of study twins
#   (submitted for publication), 2023.
#   https://arxiv.org/abs/2312.09884
#
# Respire-1 / Respire-2 example data.


###########################
# specify data (Sec. 3.2):
dat <- cbind.data.frame("study"       = c("Respire 1", "Respire 2"),
                        "irr14"       = c(0.61,  0.8313),
                        "irr14.lower" = c(0.40,  0.59),
                        "irr14.upper" = c(0.91,  1.17),
                        "irr14.level" = c(0.975, 0.951),
                        "irr28"       = c(0.98,  0.5493),
                        "irr28.lower" = c(0.64,  0.30),
                        "irr28.upper" = c(1.48,  1.02),
                        "irr28.level" = c(0.975, 0.999),                        
                        stringsAsFactors=FALSE)
# derive CI bounds, standard errors etc.:
dat$logirr14 <- log(dat$irr14)
dat$logirr28 <- log(dat$irr28)
dat$logirr14.se <- (log(dat$irr14.upper) - log(dat$irr14.lower)) / (2*qnorm(1-(1-dat$irr14.level)/2))
dat$logirr28.se <- (log(dat$irr28.upper) - log(dat$irr28.lower)) / (2*qnorm(1-(1-dat$irr28.level)/2))

# show data:
print(dat)


#############################
# show forest plot (Fig. 2):
library("forestplot")
# assemble data:
fpdata <- cbind.data.frame("group"    =c("Respire 1, 14-day", "Respire 2, 14-day", "Respire 1, 28-day", "Respire 2, 28-day"),
                           "logirr"   =c(dat[1:2,"logirr14"],    dat[1:2,"logirr28"]),
                           "logirr.se"=c(dat[1:2,"logirr14.se"], dat[1:2,"logirr28.se"]))
q975 <- qnorm(0.975)
fpdata$lower <- fpdata$logirr - q975*fpdata$logirr.se
fpdata$upper <- fpdata$logirr + q975*fpdata$logirr.se

labtext <- cbind(c("endpoint", "14-day","", "28-day",""),
                 c("study", "Respire 1", "Respire 2", "Respire 1", "Respire 2"),
                 c("N", as.character(c(137+68, 176+88, 141+70, 171+86))),
                 c("IRR",sprintf("%.2f",exp(fpdata[,"logirr"]))),
                 c("95% CI", sprintf("[%.2f, %.2f]",exp(fpdata[,"lower"]), exp(fpdata[,"upper"]))))

txt.gp <- fpTxtGp(ticks = gpar(cex=1), xlab = gpar(cex=1))
horizl <- list(grid::gpar(col="darkgrey"), grid::gpar(col="darkgrey"), grid::gpar(col="darkgrey"))
names(horizl) <- as.character(c(2,4,6))

forestplot(labeltext=labtext,
           mean=c(NA, exp(fpdata$logirr)),
           lower=c(NA, exp(fpdata$lower)),
           upper=c(NA, exp(fpdata$upper)),
           is.summary=c(TRUE,rep(FALSE,4)),
           align=c("l","l","c","c","c"),
           xlog=TRUE,
           txt_gp=txt.gp,
           hrzl_lines = horizl,
           boxsize=0.2,
           #new_page=FALSE,
           xticks=log(c(0.5, 0.7, 1.0, 1.5)),
           xlab="incidence rate ratio (IRR)")


##############################################
# meta-analyze (Sec. 6.2; Tables 5 and 6);
# derive effect measures (14-day and 28-day):

library("metafor")
es.irr14 <- escalc(yi=logirr14, sei=logirr14.se, slab=study, measure="IRR", data=dat)
es.irr28 <- escalc(yi=logirr28, sei=logirr28.se, slab=study, measure="IRR", data=dat)


#####################
#  perform analyses:

# common-effect analyses:
rma14.fe <- rma(es.irr14, method="FE")
rma28.fe <- rma(es.irr28, method="FE")

# random-effects analyses:
rma14.re <- rma(es.irr14, method="PM")
rma28.re <- rma(es.irr28, method="PM")

# random-effects analyses (HKSJ):
rma14.hksj <- rma(es.irr14, method="PM", test="knha")
rma28.hksj <- rma(es.irr28, method="PM", test="knha")

# random-effects analyses (mKH):
rma14.mkh <- rma(es.irr14, method="PM", test="adhoc")
rma28.mkh <- rma(es.irr28, method="PM", test="adhoc")

# Bayesian analyses:
library("bayesmeta")
# HN(0.50) prior:
bma14.HN050 <- bayesmeta(es.irr14, tau.prior=function(t){dhalfnormal(t, scale=0.5)})
bma28.HN050 <- bayesmeta(es.irr28, tau.prior=function(t){dhalfnormal(t, scale=0.5)})
# HN(0.25) prior:
bma14.HN025 <- bayesmeta(es.irr14, tau.prior=function(t){dhalfnormal(t, scale=0.25)})
bma28.HN025 <- bayesmeta(es.irr28, tau.prior=function(t){dhalfnormal(t, scale=0.25)})


################################################################################
# heterogeneity estimates (Table 5);
# 14-days endpoint:

confint(rma14.re)
# Q-profile:  0.13 [0.00, 6.98]

# HN(0.50) estimate:
bma14.HN050$summary[c(2,5:6),"tau"]
# Bayes: 0.25 [0.00, 0.80]

# HN(0.25) estimate:
bma14.HN025$summary[c(2,5:6),"tau"]
# Bayes: 0.25 [0.00, 0.80]


# HN(0.50) prior:
qhalfnormal(c(0.5, 0.95), scale=0.50)
# prior: 0.34 [0.00, 0.98]

# HN(0.25) prior:
qhalfnormal(c(0.5, 0.95), scale=0.25)
# prior: 0.17 [0.00, 0.49]


###################
# 28-days endpoint:

confint(rma28.re)
confint(rma28.re, control=list(tau2.max=10000))
# Q-profile:  0.36 [0.00, 13.06]

# HN(0.50) estimate:
bma28.HN050$summary[c(2,5:6),"tau"]
# Bayes: 0.37 [0.00, 0.92]

# HN(0.25) estimate:
bma28.HN025$summary[c(2,5:6),"tau"]
# Bayes: 0.23 [0.00, 0.51]


################################################################################
# effect estimates (Table 6);
# 14-days endpoint:

# fixed-effect:
rma14.fe
exp(c(rma14.fe$b, rma14.fe$ci.lb, rma14.fe$ci.ub))

# random-effects:
rma14.re
exp(c(rma14.re$b, rma14.re$ci.lb, rma14.re$ci.ub))

# random-effects (HKSJ):
rma14.hksj
exp(c(rma14.hksj$b, rma14.hksj$ci.lb, rma14.hksj$ci.ub))

# random-effects (mKH):
rma14.mkh
exp(c(rma14.mkh$b, rma14.mkh$ci.lb, rma14.mkh$ci.ub))

# Bayes (HN(0.50)):
bma14.HN050$summary[c(2,5:6),"mu"]
exp(bma14.HN050$summary[c(2,5:6),"mu"])

# Bayes (HN(0.25)):
bma14.HN025$summary[c(2,5:6),"mu"]
exp(bma14.HN025$summary[c(2,5:6),"mu"])


###################
# 28-days endpoint:

# fixed-effect:
rma28.fe
exp(c(rma28.fe$b, rma28.fe$ci.lb, rma28.fe$ci.ub))

# random-effects:
rma28.re
exp(c(rma28.re$b, rma28.re$ci.lb, rma28.re$ci.ub))

# random-effects (HKSJ):
rma28.hksj
exp(c(rma28.hksj$b, rma28.hksj$ci.lb, rma28.hksj$ci.ub))

# random-effects (mKH):
rma28.mkh
exp(c(rma28.mkh$b, rma28.mkh$ci.lb, rma28.mkh$ci.ub))

# Bayes (HN(0.50)):
bma28.HN050$summary[c(2,5:6),"mu"]
exp(bma28.HN050$summary[c(2,5:6),"mu"])

# Bayes (HN(0.25)):
bma28.HN025$summary[c(2,5:6),"mu"]
exp(bma28.HN025$summary[c(2,5:6),"mu"])


==> supplement/probabilities.R <==
# Supplementary material for
#
#   C. Roever, T. Friede
#   Investigating the heterogeneity of study twins
#   (submitted for publication), 2023.
#   https://arxiv.org/abs/2312.09884
#
# Illustration of probabilities of
#   * CI overlap,
#   * non-significant Cochrane's Q-test, and
#   * zero heterogeneity estimate probability
# for the case of k=2 studies.
# (Fig.3 and Tab.1)


# functions to compute probabilities:

p.overlap <- function(tau=0, sigma1=1, sigma2=sigma1)
{
  q975 <- qnorm(0.975)
  return(pchisq(q975^2 * (sigma1+sigma2)^2 / (sigma1^2 + sigma2^2 + tau^2), df=1))
}

p.mutual <- function(tau=0, sigma1=1, sigma2=sigma1)
{
  q975 <- qnorm(0.975)
  return(pchisq(q975^2 * min(c(sigma1, sigma2))^2 / (sigma1^2 + sigma2^2 + tau^2), df=1))
}

p.zerotau <- function(tau=0, sigma1=1, sigma2=sigma1)
{
  return(pchisq((sigma1^2+sigma2^2) / (sigma1^2 + sigma2^2 + tau^2), df=1))
}

p.nonsignif <- function(tau=0, sigma1=1, sigma2=sigma1)
{
  q95  <- qchisq(p=0.95, df=1)
  return(pchisq((q95 * (sigma1^2+sigma2^2)) / (sigma1^2 + sigma2^2 + tau^2), df=1))
}

# specify tau/sigma ratio (x-axis)
ratio <- seq(0, 5, by=0.1)

# set up matrix to store numbers:
mat <- matrix(NA_real_, nrow=length(ratio), ncol=5,
              dimnames=list(NULL, c("tau/sigma", "P(overlap)", "P(nonsignif-Q)", "P(mutual)", "P(tau=0)")))
mat[,1] <- ratio

# compute:
for (i in 1:length(ratio))
{
  mat[i,"P(overlap)"] <- p.overlap(tau=ratio[i], sigma1=1)
  mat[i,"P(nonsignif-Q)"] <- p.nonsignif(tau=ratio[i], sigma1=1)
  mat[i,"P(mutual)"] <- p.mutual(tau=ratio[i], sigma1=1)
  mat[i,"P(tau=0)"] <- p.zerotau(tau=ratio[i], sigma1=1)
}

# show:
head(mat)

# show data for Tab.1:
mat[is.element(mat[,1],c(0,0.5,1,2)),]
# corresponding percentages:
round(mat[is.element(mat[,1],c(0,0.5,1,2)),-1]*100,1)


################################################################################
#  Fig.3:

# specify colours:
colmat <- matrix(NA_character_, nrow=4, ncol=2,
                 dimnames=list(colnames(mat)[2:5], c("line","area")))
colmat[,"line"] <- c("blue3", "green3", "cyan3", "red3")
colmat[,"area"] <- c(rgb(0.9,0.9,0.95), rgb(0.9,0.95,0.9), rgb(0.9,0.95,0.95), rgb(0.95,0.9,0.9))
print(colmat)

# empty plot:
par(mgp=c(2.5, 0.8, 0.0))
plot(c(0,4.5), 0:1, type="n", axes=FALSE,
     xlab="", ylab="")

# axis labels:
mtext(side=1, line=par("mgp")[1],
      expression("heterogeneity "*tau / sigma))
mtext(side=2, line=par("mgp")[1],
      expression("probability"))
mtext(side=3, line=par("mgp")[1],
      expression("heterogeneity "*italic(I)^2*" (%)"))

# shaded areas:
polygon(c(0, mat[,1], max(mat[,1])), c(0, mat[,"P(overlap)"], 0),
        col=colmat["P(overlap)","area"], border=NA)
polygon(c(0, mat[,1], max(mat[,1])), c(0, mat[,"P(nonsignif-Q)"], 0),
        col=colmat["P(nonsignif-Q)","area"], border=NA)
polygon(c(0, mat[,1], max(mat[,1])), c(0, mat[,"P(mutual)"], 0),
        col=colmat["P(mutual)","area"], border=NA)
polygon(c(0, mat[,1], max(mat[,1])), c(0, mat[,"P(tau=0)"], 0),
        col=colmat["P(tau=0)","area"], border=NA)

# axes:
abline(h=0:1, v=0, col="darkgrey")

# lines (actual probabilities):
lines(mat[,1], mat[,"P(overlap)"], col=colmat["P(overlap)","line"])
lines(mat[,1], mat[,"P(nonsignif-Q)"], col=colmat["P(nonsignif-Q)","line"])
lines(mat[,1], mat[,"P(mutual)"], col=colmat["P(mutual)","line"])
lines(mat[,1], mat[,"P(tau=0)"], col=colmat["P(tau=0)","line"])

# legend, axes,  etc.:
legend("topright", col=colmat[,"line"],
       c(expression("P(CI overlap)"),
         expression("P(non-sig. "*italic(Q)*")"),
         expression("P(mutual coverage)"),
         expression("P("*hat(tau)==0*")")),
       pch=15, bg="white")
axis(1, at=0:5)
axis(2);
I2 <- c(0, 10, 30, 50, 70, 80, 85, 90, 93, 95) / 100
r <- sqrt(1/(1-I2) - 1)
cbind("I2"=I2, "tau/sigma"=r)
axis(3, at=r, label=paste0(I2*100), cex.axis=0.90)
box()
par(mgp=c(3, 1, 0))


##################################################################
# Tau values for which probabilities match observed frequencies
# (from Tab.1):

uniroot(function(t){p.nonsignif(tau=t) - (22/26)}, lower=0, upper=2)$root
# tau/sigma = 1.3

uniroot(function(t){p.mutual(tau=t) - (21/26)}, lower=0, upper=2)$root
# tau/sigma = 0.51

uniroot(function(t){p.zerotau(tau=t) - (17/26)}, lower=0, upper=2)$root
# tau/sigma = 0.50

